Implicit-explicit (IMEX) evolution of single black holes

Numerical simulations of binary black holes---an important predictive tool for the detection of gravitational waves---are computationally expensive, especially for binaries with high mass ratios or with rapidly spinning constituent holes. Existing codes for evolving binary black holes rely on explicit timestepping methods, for which the timestep size is limited by the smallest spatial scale through the Courant-Friedrichs-Lewy condition. Binary inspiral typically involves spatial scales (the spatial resolution required by a small or rapidly spinning hole) which are orders of magnitude smaller than the relevant (orbital, precession, and radiation-reaction) timescales characterizing the inspiral. Therefore, in explicit evolutions of binary black holes, the timestep size is typically orders of magnitude smaller than the relevant physical timescales. Implicit timestepping methods allow for larger timesteps, and they often reduce the total computational cost (without significant loss of accuracy) for problems dominated by spatial rather than temporal error, such as for binary-black-hole inspiral in corotating coordinates. However, fully implicit methods can be difficult to implement for nonlinear evolution systems like the Einstein equations. Therefore, in this paper we explore implicit-explicit (IMEX) methods and use them for the first time to evolve black-hole spacetimes. Specifically, as a first step toward IMEX evolution of a full binary-black-hole spacetime, we develop an IMEX algorithm for the generalized harmonic formulation of the Einstein equations and use this algorithm to evolve stationary and perturbed single-black-hole spacetimes. Numerical experiments explore the stability and computational efficiency of our method.

==> DoCopyFiles.sh <==
#!/bin/bash
cp ../LongTimeErrorsGLo.eps .
cp ../LongTimeErrorsGRr.eps .
cp ../ImpGLoStabilityDiagram.eps .
cp ../ImpGRrStabilityDiagram.eps .
cp ../ExplicitImexComparisonEightDomain.eps .
cp ../ConstraintsSpatialCVG.eps .
cp ../ConstraintDampingTest.eps .
cp ../IMEX_ShapeAndCourant_Final.eps .
cp ../GhPaper.tex .
cp ../GhPaper.bbl .
